Three-Loop Results for Quark and Gluon Form Factors

We study the photon-quark-quark and Higgs-gluon-gluon form factors for on-shell massless quarks and gluons in perturbative QCD. Previous third-order results for the quark case are extended by calculating the fermion-loop contributions up to the finite terms in dimensional regularization. For the gluon case the complete set of infrared poles at three loops is derived. Using the exponentiation of the form factor, the latter results are employed to extract a function entering the infrared factorization of general third-order amplitudes. We evaluate the infrared finite absolute ratio of the time-like and space-like gluon form factors up to the fourth order in the strong coupling constant. The result supports previous indications that the perturbative expansion of the Higgs boson production rate at the LHC is under control.

==> mvv89res.h <==

* The unrenormalized gamma^{*}qq and Hgg form factors of
* S. Moch, J. Vermaseren and A. Vogt, hep-ph/0507039 and hep-ph/0508055 

 id FF1q = cf * (
       + ep^-2 * (  - 2 )
       + ep^-1 * (  - 3 )
       - 8 + z2
       + ep * (  - 16 + 14/3*z3 + 3/2*z2 )
       + ep^2 * (  - 32 + 7*z3 + 4*z2 + 47/20*z2^2 )
       + ep^3 * (  - 64 + 62/5*z5 + 56/3*z3 + 8*z2 - 7/3*z2*z3 + 141/40*z2^2 )
       + ep^4 * (  - 128 + 93/5*z5 + 112/3*z3 - 49/9*z3^2 + 16*z2 - 7/2*z2*z3
          + 47/5*z2^2 + 949/280*z2^3 ) );

 id FF2q =
       + ep^-4*cf^2 * ( 2 )
       + ep^-3*cf*nf * ( 1/3 )
       + ep^-3*cf^2 * ( 6 )
       + ep^-3*ca*cf * (  - 11/6 )
       + ep^-2*cf*nf * ( 14/9 )
       + ep^-2*cf^2 * ( 41/2 - 2*z2 )
       + ep^-2*ca*cf * (  - 83/9 + z2 )
       + ep^-1*cf*nf * ( 353/54 + 1/3*z2 )
       + ep^-1*cf^2 * ( 221/4 - 64/3*z3 )
       + ep^-1*ca*cf * (  - 4129/108 + 13*z3 - 11/6*z2 )
       + cf*nf * ( 7541/324 - 26/9*z3 + 14/9*z2 )
       + cf^2 * ( 1151/8 - 58*z3 + 17/2*z2 - 13*z2^2 )
       + ca*cf * (  - 89173/648 + 467/9*z3 - 119/9*z2 + 44/5*z2^2 )
       + ep*cf*nf * ( 150125/1944 - 364/27*z3 + 353/54*z2 - 41/30*z2^2 )
       + ep*cf^2 * ( 5741/16 - 184/5*z5 - 839/3*z3 + 213/4*z2 + 112/3*z2*z3 -
         171/5*z2^2 )
       + ep*ca*cf * (  - 1775893/3888 + 51*z5 + 6586/27*z3 - 6505/108*z2 - 89/
         3*z2*z3 + 1891/60*z2^2 )
       + ep^2*cf*nf * ( 2877653/11664 - 242/15*z5 - 4589/81*z3 + 7541/324*z2
          - 26/9*z2*z3 - 287/45*z2^2 )
       + ep^2*cf^2 * ( 27911/32 - 462/5*z5 - 6989/6*z3 + 2608/9*z3^2 + 1839/8*
         z2 + 54*z2*z3 - 3401/20*z2^2 + 223/5*z2^3 )
       + ep^2*ca*cf * (  - 33912061/23328 + 3491/15*z5 + 159949/162*z3 - 569/3
         *z3^2 - 146197/648*z2 - 397/9*z2*z3 + 2639/18*z2^2 - 809/70*z2^3 );

 id FF3q =
       + ep^-6*cf^3 * (  - 4/3 )
       + ep^-5*cf^2*nf * (  - 2/3 )
       + ep^-5*cf^3 * (  - 6 )
       + ep^-5*ca*cf^2 * ( 11/3 )
       + ep^-4*cf*nf^2 * (  - 8/81 )
       + ep^-4*cf^2*nf * (  - 37/9 )
       + ep^-4*cf^3 * (  - 25 + 2*z2 )
       + ep^-4*ca*cf*nf * ( 88/81 )
       + ep^-4*ca*cf^2 * ( 431/18 - 2*z2 )
       + ep^-4*ca^2*cf * (  - 242/81 )
       + ep^-3*cf*nf^2 * (  - 188/243 )
       + ep^-3*cf^2*nf * (  - 545/27 - 1/3*z2 )
       + ep^-3*cf^3 * (  - 83 + 100/3*z3 - 3*z2 )
       + ep^-3*ca*cf*nf * ( 2254/243 - 16/27*z2 )
       + ep^-3*ca*cf^2 * ( 6415/54 - 26*z3 - 7/6*z2 )
       + ep^-3*ca^2*cf * (  - 6521/243 + 88/27*z2 )
       + ep^-2*cf*nf^2 * (  - 124/27 - 4/9*z2 )
       + ep^-2*cf^2*nf * (  - 6499/81 + 146/9*z3 - 133/18*z2 )
       + ep^-2*cf^3 * (  - 515/2 + 138*z3 - 77/2*z2 + 213/10*z2^2 )
       + ep^-2*ca*cf*nf * ( 13679/243 - 256/27*z3 + 316/81*z2 )
       + ep^-2*ca*cf^2 * ( 79277/162 - 210*z3 + 1487/36*z2 - 83/5*z2^2 )
       + ep^-2*ca^2*cf * (  - 40289/243 + 1672/27*z3 - 553/81*z2 - 88/45*z2^2
          )
       + ep^-1*cf*nf^2 * (  - 49900/2187 + 136/81*z3 - 94/27*z2 )
       + ep^-1*cf^2*nf * (  - 138865/486 + 2557/27*z3 - 2849/54*z2 + 337/36*
         z2^2 )
       + ep^-1*cf^3 * (  - 9073/12 + 644/5*z5 + 2119/3*z3 - 467/2*z2 - 214/3*
         z2*z3 + 1461/20*z2^2 )
       + ep^-1*ca*cf*nf * ( 623987/2187 - 6436/81*z3 + 11027/243*z2 - 44/5*
         z2^2 )
       + ep^-1*ca*cf^2 * ( 1773839/972 - 142*z5 - 6703/6*z3 + 38623/108*z2 +
         215/3*z2*z3 - 9839/72*z2^2 )
       + ep^-1*ca^2*cf * (  - 1870564/2187 - 136/3*z5 + 12106/27*z3 - 68497/
         486*z2 - 88/9*z2*z3 + 802/15*z2^2 )
       + cf*nf^2 * (  - 677716/6561 + 3196/243*z3 - 62/3*z2 - 83/135*z2^2 )
       + cf^2*nf * (  - 2732173/2916 + 278/45*z5 + 51005/81*z3 - 45235/162*z2
          - 343/9*z2*z3 + 8149/216*z2^2 )
       + ca*cf*nf * ( 8560052/6561 - 208/3*z5 - 45074/81*z3 + 442961/1458*z2
          + 368/9*z2*z3 - 1093/27*z2^2 );

 id FF1g = ca * (
       + ep^-2 * (  - 2 )
       + z2
       + ep^1 * (  - 2 + 14/3*z3 )
       + ep^2 * (- 6 + 47/20*z2^2 )
       + ep^3 * (  - 14 + 62/5*z5 + z2 - 7/3*z2*z3 )
       + ep^4 * (  - 30 + 14/3*z3 - 49/9*z3^2 + 3*z2 + 949/280*z2^3 ) );

 id FF2g =
       + ep^-4*ca^2 * ( 2 )
       + ep^-3*ca*nf * ( 1/3 )
       + ep^-3*ca^2 * (  - 11/6 )
       + ep^-2*ca*nf * ( 5/9 )
       + ep^-2*ca^2 * (  - 67/18 - z2 )
       + ep^-1*ca*nf * (  - 26/27 - z2 )
       + ep^-1*ca^2 * ( 68/27 - 25/3*z3 + 11/2*z2 )
       + ep^-1*cf*nf * (  - 1 )
       + ca*nf * (  - 808/81 - 74/9*z3 - 5/3*z2 )
       + ca^2 * ( 5861/162 + 11/9*z3 + 67/6*z2 - 21/5*z2^2 )
       + cf*nf * (  - 67/6 + 8*z3 )
       + ep*ca*nf * (  - 23131/486 - 604/27*z3 - 16/9*z2 - 51/10*z2^2 )
       + ep*ca^2 * ( 158201/972 + 71/5*z5 - 1139/27*z3 + 106/9*z2 + 23/3*z2*z3
          - 77/60*z2^2 )
       + ep*cf*nf * (  - 2027/36 + 92/3*z3 + 7/3*z2 + 16/3*z2^2 )
       + ep^2*ca*nf * (  - 540805/2916 - 542/15*z5 - 3962/81*z3 + 28/27*z2 +
         50/3*z2*z3 - 257/18*z2^2 )
       + ep^2*ca^2 * ( 3484193/5832 + 341/15*z5 - 26218/81*z3 + 901/9*z3^2 +
         481/54*z2 - 55/3*z2*z3 - 1943/60*z2^2 + 2313/70*z2^3 )
       + ep^2*cf*nf * (  - 47491/216 + 32*z5 + 1124/9*z3 + 209/18*z2 - 40/3*z2
         *z3 + 184/9*z2^2 );

 id FF3g =
       + ep^-6*ca^3 * (  - 4/3 )
       + ep^-5*ca^2*nf * (  - 2/3 )
       + ep^-5*ca^3 * ( 11/3 )
       + ep^-4*ca*nf^2 * (  - 8/81 )
       + ep^-4*ca^2*nf * (  - 2/81 )
       + ep^-4*ca^3 * ( 361/81 )
       + ep^-3*ca*nf^2 * (  - 80/243 )
       + ep^-3*ca*cf*nf * ( 20/9 )
       + ep^-3*ca^2*nf * ( 1534/243 + 47/27*z2 )
       + ep^-3*ca^3 * (  - 3506/243 + 22/3*z3 - 517/54*z2 )
       + ep^-2*cf*nf^2 * ( 8/9 )
       + ep^-2*ca*nf^2 * ( 8/9 + 20/27*z2 )
       + ep^-2*ca*cf*nf * ( 526/27 - 160/9*z3 )
       + ep^-2*ca^2*nf * ( 4280/243 + 518/27*z3 - 425/81*z2 )
       + ep^-2*ca^3 * (  - 17741/243 - 209/27*z3 + 481/162*z2 + 247/90*z2^2 )
       + ep^-1*cf*nf^2 * ( 424/27 - 32/3*z3 )
       + ep^-1*cf^2*nf * ( 2/3 )
       + ep^-1*ca*nf^2 * ( 34097/2187 + 664/81*z3 + 200/81*z2 )
       + ep^-1*ca*cf*nf * ( 2783/81 - 224/27*z3 - 22/3*z2 - 176/15*z2^2 )
       + ep^-1*ca^2*nf * (  - 92449/2187 + 1022/81*z3 - 7561/243*z2 + 2453/180
         *z2^2 )
       + ep^-1*ca^3 * (  - 145219/2187 - 878/15*z5 + 241/9*z3 + 20329/243*z2
          - 85/9*z2*z3 - 3751/360*z2^2 );

* The corresponding resummation functions G_q und G_g 
* (without the ep*nf part of G3q)

 id G1q = cf * (
       + 6
       + ep * ( 16 - 2*z2 )
       + ep^2 * ( 32 - 28/3*z3 - 3*z2 )
       + ep^3 * ( 64 - 14*z3 - 8*z2 - 47/10*z2^2 )
       + ep^4 * ( 128 - 124/5*z5 - 112/3*z3 - 16*z2 + 14/3*z2*z3 - 141/20*z2^2 )
       + ep^5 * ( 256 - 186/5*z5 - 224/3*z3 + 98/9*z3^2 - 32*z2 + 7*z2*z3
          - 94/5*z2^2 - 949/140*z2^3 ) );

 id G2q =
       + cf*nf * (  - 418/27 - 8/3*z2 )
       + cf*ca * ( 2545/27 - 52*z3 + 44/3*z2 )
       + cf^2 * ( 3 + 48*z3 - 24*z2 )
       + ep*cf*nf * (  - 5813/81 + 16/3*z3 - 74/9*z2 )
       + ep*cf*ca * ( 70165/162 - 520/3*z3 + 575/9*z2 - 176/5*z2^2 )
       + ep*cf^2 * ( 1/2 + 120*z3 - 116*z2 + 176/5*z2^2 )
       + ep^2*cf*nf * (  - 129389/486 + 1204/27*z3 - 850/27*z2 + 7/3*z2^2 )
       + ep^2*cf*ca * ( 1547797/972 - 204*z5 - 24958/27*z3 + 7297/27*z2 + 356/
         3*z2*z3 - 653/6*z2^2 )
       + ep^2*cf^2 * (  - 109/4 + 48*z5 + 736*z3 - 437*z2 - 112*z2*z3 + 432/5*
         z2^2 )
       + ep^3*cf*nf * (  - 2628821/2916 + 48*z5 + 16340/81*z3 - 8405/81*z2 +
         44/3*z2*z3 + 1873/90*z2^2 )
       + ep^3*cf*ca * ( 31174909/5832 - 840*z5 - 308810/81*z3 + 2276/3*z3^2 +
         155701/162*z2 + 478/3*z2*z3 - 100907/180*z2^2 + 1618/35*z2^3 )
       + ep^3*cf^2 * (  - 1287/8 + 72*z5 + 3614*z3 - 1072*z3^2 - 2991/2*z2 -
         104*z2*z3 + 508*z2^2 - 6864/35*z2^3 );

 id G3q =
       + cf*nf^2 * ( 19676/729 + 32/27*z3 + 304/27*z2 )
       + cf*ca*nf * (  - 309838/729 + 1448/9*z3 - 11728/81*z2 + 88/15*z2^2 )
       + cf*ca^2 * ( 1045955/729 + 272*z5 - 34928/27*z3 + 34732/81*z2 + 176/3*
         z2*z3 - 188/3*z2^2 )
       + cf^2*nf * (  - 3826/27 - 1232/9*z3 + 296/3*z2 + 208/15*z2^2 )
       + cf^2*ca * ( 232/3 + 240*z5 + 3008/3*z3 - 2096/3*z2 + 32*z2*z3 - 8/3*
         z2^2 )
       + cf^3 * ( 29 - 480*z5 + 136*z3 + 36*z2 - 64*z2*z3 + 576/5*z2^2 );

 id  G1g =
       + ep*ca * (  - 2*z2 )
       + ep^2*ca * ( 4 - 28/3*z3 )
       + ep^3*ca * ( 12 - 47/10*z2^2 )
       + ep^4*ca * ( 28 - 124/5*z5 - 2*z2 + 14/3*z2*z3 )
       + ep^5*ca * ( 60 - 28/3*z3 + 98/9*z3^2 - 6*z2 - 949/140*z2^3 );

 id  G2g =
       + ca*nf * ( 104/27 + 8/3*z2 )
       + ca^2 * ( 160/27 - 4*z3 - 44/3*z2 )
       + cf*nf * ( 4 )
       + ep*ca*nf * ( 3448/81 + 80/3*z3 + 20/3*z2 )
       + ep*ca^2 * (  - 9022/81 + 88/3*z3 - 134/3*z2 )
       + ep*cf*nf * ( 134/3 - 32*z3 )
       + ep^2*ca*nf * ( 48206/243 + 2416/27*z3 + 64/9*z2 + 259/15*z2^2 )
       + ep^2*ca^2 * (  - 141677/243 - 156*z5 + 4556/27*z3 - 568/9*z2 + 20/3*
         z2*z3 + 671/30*z2^2 )
       + ep^2*cf*nf * ( 2027/9 - 368/3*z3 - 28/3*z2 - 64/3*z2^2 )
       + ep^3*ca*nf * ( 554413/729 + 128*z5 + 15848/81*z3 - 148/27*z2 - 572/9*
         z2*z3 + 514/9*z2^2 )
       + ep^3*ca^2 * (  - 3272297/1458 + 98824/81*z3 - 940/3*z3^2 - 2060/27*z2
          + 506/9*z2*z3 + 1943/15*z2^2 - 5246/35*z2^3 )
       + ep^3*cf*nf * ( 47491/54 - 128*z5 - 4496/9*z3 - 418/9*z2 + 160/3*z2*z3
          - 736/9*z2^2 );

 id  G3g =
       + ca*nf^2 * (  - 28114/729 - 256/27*z3 - 160/27*z2 )
       + ca^2*nf * ( 266072/729 + 56/9*z3 + 7328/81*z2 - 328/15*z2^2 )
       + ca^3 * (  - 373975/729 + 32*z5 + 4096/27*z3 - 27320/81*z2 + 80/3*z2*
         z3 + 1276/15*z2^2 )
       + cf*nf^2 * (  - 104/3 + 64/3*z3 )
       + cf*ca*nf * ( 3833/27 - 752/9*z3 + 8*z2 + 32/5*z2^2 )
       + cf^2*nf * (  - 4 );

 id G1q =
       + cf * ( 6 )
       + ep*cf * ( 16 - 2*z2 )
       + ep^2*cf * ( 32 - 28/3*z3 - 3*z2 )
       + ep^3*cf * ( 64 - 14*z3 - 8*z2 - 47/10*z2^2 )
       + ep^4*cf * ( 128 - 124/5*z5 - 112/3*z3 - 16*z2 + 14/3*z2*z3 - 141/20*
         z2^2 )
       + ep^5*cf * ( 256 - 186/5*z5 - 224/3*z3 + 98/9*z3^2 - 32*z2 + 7*z2*z3
          - 94/5*z2^2 - 949/140*z2^3 );

 id G2q =
       + cf*nf * (  - 418/27 - 8/3*z2 )
       + cf*ca * ( 2545/27 - 52*z3 + 44/3*z2 )
       + cf^2 * ( 3 + 48*z3 - 24*z2 )
       + ep*cf*nf * (  - 5813/81 + 16/3*z3 - 74/9*z2 )
       + ep*cf*ca * ( 70165/162 - 520/3*z3 + 575/9*z2 - 176/5*z2^2 )
       + ep*cf^2 * ( 1/2 + 120*z3 - 116*z2 + 176/5*z2^2 )
       + ep^2*cf*nf * (  - 129389/486 + 1204/27*z3 - 850/27*z2 + 7/3*z2^2 )
       + ep^2*cf*ca * ( 1547797/972 - 204*z5 - 24958/27*z3 + 7297/27*z2 + 356/
         3*z2*z3 - 653/6*z2^2 )
       + ep^2*cf^2 * (  - 109/4 + 48*z5 + 736*z3 - 437*z2 - 112*z2*z3 + 432/5*
         z2^2 )
       + ep^3*cf*nf * (  - 2628821/2916 + 48*z5 + 16340/81*z3 - 8405/81*z2 +
         44/3*z2*z3 + 1873/90*z2^2 )
       + ep^3*cf*ca * ( 31174909/5832 - 840*z5 - 308810/81*z3 + 2276/3*z3^2 +
         155701/162*z2 + 478/3*z2*z3 - 100907/180*z2^2 + 1618/35*z2^3 )
       + ep^3*cf^2 * (  - 1287/8 + 72*z5 + 3614*z3 - 1072*z3^2 - 2991/2*z2 -
         104*z2*z3 + 508*z2^2 - 6864/35*z2^3 );

 id G3q =
       + cf*nf^2 * ( 19676/729 + 32/27*z3 + 304/27*z2 )
       + cf*ca*nf * (  - 309838/729 + 1448/9*z3 - 11728/81*z2 + 88/15*z2^2 )
       + cf*ca^2 * ( 1045955/729 + 272*z5 - 34928/27*z3 + 34732/81*z2 + 176/3*
         z2*z3 - 188/3*z2^2 )
       + cf^2*nf * (  - 3826/27 - 1232/9*z3 + 296/3*z2 + 208/15*z2^2 )
       + cf^2*ca * ( 232/3 + 240*z5 + 3008/3*z3 - 2096/3*z2 + 32*z2*z3 - 8/3*
         z2^2 )
       + cf^3 * ( 29 - 480*z5 + 136*z3 + 36*z2 - 64*z2*z3 + 576/5*z2^2 );

